Decomposition of the Host Galaxies of Active Galactic Nuclei Using Hubble Space Telescope Images

Investigating the link between supermassive black hole and galaxy evolution requires careful measurements of the properties of the host galaxies. We perform simulations to test the reliability of a two-dimensional image-fitting technique to decompose the host galaxy and the active galactic nucleus (AGN), especially on images obtained using cameras onboard the Hubble Space Telescope (HST), such as the Wide-Field Planetary Camera 2, the Advanced Camera for Surveys, and the Near-Infrared Camera and Multi-Object Spectrometer. We quantify the relative importance of spatial, temporal, and color variations of the point-spread function (PSF). To estimate uncertainties in AGN-to-host decompositions, we perform extensive simulations that span a wide range in AGN-to-host galaxy luminosity contrast, signal-to-noise ratio, and host galaxy properties (size, luminosity, central concentration). We find that realistic PSF mismatches that typically afflict actual observations systematically lead to an overestimate of the flux of the host galaxy. Part of the problem is caused by the fact that the HST PSFs are undersampled. We demonstrate that this problem can be mitigated by broadening both the science and the PSF images to critical sampling without loss of information. Other practical suggestions are given for optimal analysis of HST images of AGN host galaxies.

==> resize.sh <==
convert -resize 100 f16a.eps f16a.eps
convert -resize 100 f16b.eps f16b.eps
convert -resize 100 f16c.eps f16c.eps
convert -resize 100 f16d.eps f16d.eps
convert -resize 100 f16e.eps f16e.eps
convert -resize 100 f16f.eps f16f.eps
convert -resize 100 f17a.eps f17a.eps
convert -resize 100 f17b.eps f17b.eps
convert -resize 100 f17c.eps f17c.eps
convert -resize 100 f17d.eps f17d.eps
convert -resize 100 f17e.eps f17e.eps
convert -resize 100 f17f.eps f17f.eps
convert -resize 100 f18a.eps f18a.eps
convert -resize 100 f18b.eps f18b.eps
convert -resize 100 f18c.eps f18c.eps
convert -resize 100 f18d.eps f18d.eps
convert -resize 100 f18e.eps f18e.eps
convert -resize 100 f18f.eps f18f.eps
convert -resize 100 f13a.eps f13a.eps
convert -resize 100 f13b.eps f13b.eps
convert -resize 100 f13c.eps f13c.eps
convert -resize 100 f13d.eps f13d.eps

